Unraveling the Nature of the Nuclear Transient AT2020adpi

Transient events associated with supermassive black holes provide rare opportunities to study accretion and the environments of supermassive black holes. We present a multiwavelength study of AT2020adpi (ZTF20acvfraq), a luminous optical/UV transient in the nucleus of the galaxy WISEA J231853.77$-$103505.6 ($z=0.26$) that exhibits the properties of an ambiguous nuclear transient. Near peak, its spectral energy distribution is well described by a power law ($\lambda L_\lambda \propto \lambda^{-\alpha}$, $\alpha = 0.44 \pm 0.04$), with a maximum $g$-band luminosity of $(3.6 \pm 0.6)\times10^{44}$ erg s$^{-1}$, which is consistent with luminous AGN flares. We detect a strong mid-infrared flare ($L_\mathrm{peak}^{\mathrm{MIR}} = (2.3 \pm 0.05)\times10^{44}$ erg s$^{-1}$) delayed by $\sim$210 rest-frame days, indicating a hot dust echo from material at $\sim$0.2 pc. The optical and near-infrared spectra show broad H, He I, [OIII] lines, as well as narrow Fe II, and prominent Mg II, which is a combination not typical of TDEs. Taken together, these features suggest AT2020adpi is an ambiguous nuclear transient, where an accretion episode was triggered by stellar disruption of an accretion disk or instabilities within an active nucleus. This source demonstrates the need for careful multiwavelength analysis to distinguish between extreme AGN variability and TDEs.

==> anc/photometry_adpi.txt <==
MJD	filter	mag	mag_err
59411.286000	swift UVW2	18.334000	0.061000
59418.733000	swift UVW2	18.436000	0.092000
59425.634000	swift UVW2	18.273000	0.102000
59434.917000	swift UVW2	18.334000	0.102000
59440.771000	swift UVW2	18.579000	0.103000
59441.621000	swift UVW2	18.375000	0.061000
59446.206000	swift UVW2	18.334000	0.061000
59455.906000	swift UVW2	18.446000	0.072000
59411.288000	UVM2	18.159000	0.061000
59418.735000	UVM2	18.179000	0.092000
59425.636000	UVM2	18.323000	0.102000
59434.918000	UVM2	18.220000	0.112000
59440.773000	UVM2	18.169000	0.092000
59441.625000	UVM2	18.302000	0.061000
59446.209000	UVM2	18.261000	0.061000
59455.909000	UVM2	18.333000	0.072000
60891.471600	UVM2	21.451000	0.158000
59411.284000	UVW1	18.302000	0.072000
59418.731000	UVW1	18.539000	0.124000
59425.633000	UVW1	18.466000	0.103000
59434.915000	UVW1	18.435000	0.144000
59440.769000	UVW1	18.251000	0.123000
59441.618000	UVW1	18.528000	0.083000
59446.203000	UVW1	18.312000	0.082000
59455.904000	UVW1	18.425000	0.082000
58498.105975	Gaia G	20.750000	
58498.532259	Gaia G	20.640000	
58505.109481	Gaia G	20.810000	
58682.906032	Gaia G	20.550000	
58689.234933	Gaia G	20.520000	
58689.411102	Gaia G	20.490000	
58799.726611	Gaia G	20.500000	
58966.507236	Gaia G	20.550000	
59191.812722	Gaia G	19.490000	
59191.886715	Gaia G	19.520000	
59230.354586	Gaia G	18.270000	
59230.530731	Gaia G	18.210000	
59230.604736	Gaia G	18.220000	
59230.780882	Gaia G	18.240000	
59230.854887	Gaia G	18.250000	
59231.031021	Gaia G	18.240000	
59235.533417	Gaia G	18.150000	
59235.607421	Gaia G	18.110000	
59235.783556	Gaia G	18.140000	
59235.857560	Gaia G	18.120000	
59236.033706	Gaia G	18.150000	
59236.107711	Gaia G	18.140000	
59329.605951	Gaia G	17.720000	
59329.679968	Gaia G	17.690000	
59329.856137	Gaia G	17.740000	
59344.862190	Gaia G	17.710000	
59380.167711	Gaia G	17.720000	
59518.129574	Gaia G	17.910000	
59518.203567	Gaia G	17.890000	
59535.881414	Gaia G	17.940000	
59535.955407	Gaia G	17.950000	
59703.651542	Gaia G	18.340000	
59703.725546	Gaia G	18.370000	
59725.477479	Gaia G	18.490000	
59756.143567	Gaia G	18.730000	
59756.217583	Gaia G	18.680000	
59892.425361	Gaia G	19.000000	
59942.406935	Gaia G	19.100000	
59942.480928	Gaia G	19.100000	
60078.773324	Gaia G	19.280000	
60105.944655	Gaia G	19.210000	
60106.018671	Gaia G	19.200000	
60131.766762	Gaia G	19.250000	
60131.942931	Gaia G	19.290000	
60295.281137	Gaia G	19.500000	
60317.203012	Gaia G	19.520000	
58270.457630	ZTF g	19.251239	
58280.438544	ZTF g	20.679805	
58283.435431	ZTF g	20.545259	
58286.435407	ZTF g	20.555627	
58289.428428	ZTF g	20.733770	
58292.433961	ZTF g	21.050044	
58295.438729	ZTF g	19.916162	
58301.456854	ZTF g	19.721412	
58315.432792	ZTF g	20.951036	
58318.431426	ZTF g	21.236888	
58321.431599	ZTF g	21.125963	
58325.410859	ZTF g	19.579696	
58332.433116	ZTF g	19.688047	
58338.398718	ZTF g	21.192311	
58342.410049	ZTF g	21.198021	
58348.387873	ZTF g	21.184010	
58351.394470	ZTF g	21.290033	
58362.259563	ZTF g	20.585126	
58363.386924	ZTF g	20.317434	
58365.305546	ZTF g	21.135353	
58368.350037	ZTF g	21.179378	
58371.343058	ZTF g	21.093571	
58374.266264	ZTF g	20.806559	
58377.331947	ZTF g	20.954251	
58380.347143	ZTF g	20.850985	
58383.267780	ZTF g	19.497309	
58387.284574	ZTF g	19.540341	
58390.295072	ZTF g	20.062392	
58423.208370	ZTF g	20.684750	
58426.200338	ZTF g	19.995465	
58429.200338	ZTF g	21.003973	
58434.134296	ZTF g	20.133464	
58437.221704	ZTF g	19.913491	
58469.138938	ZTF g	19.601211	
58472.157039	ZTF g	19.609058	
58488.121160	ZTF g	20.280840	
58492.096727	ZTF g	17.092123	
58646.434296	ZTF g	20.565754	
58651.468556	ZTF g	19.326203	
58660.451634	ZTF g	20.226169	
58670.432884	ZTF g	21.297086	
58680.473683	ZTF g	19.646273	
58688.434157	ZTF g	20.456550	
58694.420824	ZTF g	21.356305	
58700.363243	ZTF g	21.401723	0.277500
58704.390315	ZTF g	20.799797	
58714.471530	ZTF g	19.525126	
58726.392051	ZTF g	20.729662	
58732.372780	ZTF g	20.934000	
58735.392525	ZTF g	20.687792	
58743.373949	ZTF g	19.303144	
58750.354100	ZTF g	20.164969	
58760.330361	ZTF g	20.469582	
58764.333822	ZTF g	20.042709	
58769.233787	ZTF g	19.184217	
58772.181681	ZTF g	19.712891	
58772.279528	ZTF g	18.141184	
58775.177653	ZTF g	20.806900	
58778.179539	ZTF g	20.692378	
58782.222606	ZTF g	20.455254	
58785.208984	ZTF g	20.657677	
58789.198613	ZTF g	20.604044	
58792.184806	ZTF g	19.956354	
58796.181391	ZTF g	19.268692	
58800.166588	ZTF g	19.674785	
58803.165222	ZTF g	19.275652	
58806.167016	ZTF g	19.647465	
58812.133729	ZTF g	20.611285	
58830.084678	ZTF g	19.696081	
58833.099481	ZTF g	20.237162	
58836.099528	ZTF g	20.526976	
58863.102155	ZTF g	19.946543	
59042.352664	ZTF g	19.833381	
59045.452444	ZTF g	20.835920	
59051.448845	ZTF g	20.893253	
59054.451299	ZTF g	21.033994	
59069.369157	ZTF g	20.202017	
59073.369516	ZTF g	20.728739	
59075.426391	ZTF g	20.725607	
59079.341275	ZTF g	21.039224	
59082.385500	ZTF g	19.977834	
59084.380026	ZTF g	20.847168	
59087.327826	ZTF g	20.891093	
59089.352549	ZTF g	20.644905	
59092.394076	ZTF g	19.492372	
59106.287074	ZTF g	20.030840	
59107.330014	ZTF g	20.483376	
59108.302826	ZTF g	20.442378	
59110.320060	ZTF g	20.300695	
59111.324771	ZTF g	20.760930	
59113.354007	ZTF g	20.819177	
59114.308000	ZTF g	20.736723	
59117.307965	ZTF g	20.705672	
59124.151553	ZTF g	19.081817	
59128.267757	ZTF g	20.014356	
59130.231276	ZTF g	20.724303	
59134.242421	ZTF g	20.781757	
59137.225245	ZTF g	20.708120	
59139.214215	ZTF g	20.941396	
59141.203301	ZTF g	20.989753	
59145.266518	ZTF g	21.105706	
59151.184273	ZTF g	19.586790	
59152.226194	ZTF g	19.560127	
59154.298359	ZTF g	19.319998	
59156.214968	ZTF g	19.895570	
59158.185662	ZTF g	20.160007	
59164.203359	ZTF g	19.916380	
59165.165558	ZTF g	20.949147	
59167.163741	ZTF g	20.542378	
59169.260859	ZTF g	20.356861	
59173.140986	ZTF g	19.917661	
59179.164481	ZTF g	20.425994	0.337881
59181.165407	ZTF g	19.023862	
59183.122653	ZTF g	19.376627	
59185.099725	ZTF g	20.259380	0.227393
59189.102387	ZTF g	20.029306	0.130250
59194.180720	ZTF g	19.797335	0.163884
59197.121229	ZTF g	17.309289	
59202.180743	ZTF g	19.223843	0.147653
59206.100558	ZTF g	18.102077	0.354986
59210.122005	ZTF g	18.367400	
59215.121414	ZTF g	19.072826	0.174137
59219.099609	ZTF g	18.491495	0.036886
59223.120685	ZTF g	18.451649	0.052645
59225.098776	ZTF g	18.456749	0.050720
59378.419748	ZTF g	17.856313	0.021666
59380.417317	ZTF g	17.952453	0.354554
59385.430222	ZTF g	17.863995	0.021757
59390.436900	ZTF g	17.863416	0.047883
59392.447537	ZTF g	17.895095	0.052418
59397.449366	ZTF g	17.881552	0.024905
59400.409389	ZTF g	17.934651	0.021937
59402.451634	ZTF g	17.924978	0.019510
59405.455627	ZTF g	17.959994	0.025417
59410.452109	ZTF g	17.943534	0.024086
59418.431993	ZTF g	17.861313	0.063807
59424.434875	ZTF g	17.923961	0.033715
59425.411472	ZTF g	17.950574	0.032730
59426.370002	ZTF g	17.862288	0.022696
59427.354933	ZTF g	17.969810	0.022830
59428.414412	ZTF g	17.924721	0.020232
59429.427780	ZTF g	17.977542	0.019965
59429.428718	ZTF g	17.940036	0.019348
59430.424690	ZTF g	17.920511	0.018744
59434.413174	ZTF g	17.933447	0.017949
59436.413185	ZTF g	17.926799	0.019007
59442.326484	ZTF g	17.922396	0.019333
59444.417514	ZTF g	18.005451	0.024265
59448.348509	ZTF g	17.999074	0.105031
59448.351414	ZTF g	17.992927	0.083472
59452.328428	ZTF g	17.925853	0.031974
59452.330813	ZTF g	17.870348	0.032780
59454.361102	ZTF g	17.960877	0.025747
59454.362051	ZTF g	17.875884	0.021539
59455.350778	ZTF g	17.943480	0.022422
59456.340396	ZTF g	16.892739	
59458.282155	ZTF g	17.995254	0.019574
59460.386935	ZTF g	18.047373	0.020695
59461.263370	ZTF g	17.972351	0.020346
59462.306287	ZTF g	17.971090	0.018428
59462.315188	ZTF g	18.010482	0.020214
59468.421692	ZTF g	17.961379	0.021603
59470.351669	ZTF g	18.022375	0.020172
59472.405951	ZTF g	18.025577	0.028348
59474.333683	ZTF g	18.001348	0.038432
59479.193046	ZTF g	17.910610	0.072170
59484.360651	ZTF g	17.989355	0.028986
59486.341542	ZTF g	18.045004	0.073811
59488.246357	ZTF g	17.974744	0.018718
59490.308833	ZTF g	17.962604	0.021332
59497.350639	ZTF g	18.079010	0.028538
59502.240037	ZTF g	18.046929	0.039777
59512.206368	ZTF g	18.018651	0.027499
59520.283926	ZTF g	18.098483	0.025077
59522.225245	ZTF g	18.055198	0.020983
59524.142850	ZTF g	17.988255	0.017880
59526.182942	ZTF g	18.021204	0.018732
59529.203903	ZTF g	18.121015	0.030975
59537.241588	ZTF g	17.773450	0.186191
59540.252699	ZTF g	18.136343	0.083824
59543.164111	ZTF g	18.219455	0.042206
59743.417387	ZTF g	18.923206	0.159730
59752.435106	ZTF g	18.938527	0.068502
59755.429123	ZTF g	19.049861	0.050900
59757.431391	ZTF g	18.931046	0.047377
59765.429620	ZTF g	19.176664	0.043129
59769.412143	ZTF g	19.163936	0.049506
59771.377560	ZTF g	19.168440	0.095656
59771.451345	ZTF g	19.167283	0.044985
59784.391229	ZTF g	19.173697	0.044323
59786.434910	ZTF g	19.216275	0.044681
59788.435257	ZTF g	19.323977	0.059921
59790.345650	ZTF g	19.348620	0.073877
59797.390778	ZTF g	19.432937	0.052658
59800.369250	ZTF g	19.409316	0.106210
59802.411576	ZTF g	19.278149	0.167282
59807.370442	ZTF g	19.464553	0.136196
59809.348428	ZTF g	19.451111	0.096005
59811.411646	ZTF g	19.410706	0.087629
59813.327687	ZTF g	19.487780	0.064090
59815.418116	ZTF g	19.364137	0.056218
59819.373197	ZTF g	19.422325	0.048557
59822.328046	ZTF g	19.471670	0.069444
59824.346912	ZTF g	19.468876	0.063843
59826.329215	ZTF g	19.410233	0.056950
59829.353590	ZTF g	19.417090	0.133708
59839.305442	ZTF g	19.549567	0.075526
59840.329053	ZTF g	19.483505	0.070787
59841.267039	ZTF g	19.449714	0.053427
59841.323394	ZTF g	19.490431	0.065494
59847.303799	ZTF g	19.459626	0.065111
59851.259482	ZTF g	19.577488	0.080411
59856.262722	ZTF g	19.655851	0.130350
59858.370940	ZTF g	19.450997	0.201799
59861.374331	ZTF g	18.679782	
59863.291877	ZTF g	19.950807	0.302369
59865.204192	ZTF g	19.543387	0.126072
59867.221438	ZTF g	19.408641	0.082297
59870.345569	ZTF g	19.529368	0.138655
59872.282537	ZTF g	19.397633	0.072241
59874.218417	ZTF g	19.473446	0.058835
59877.225002	ZTF g	19.515536	0.082176
59879.288440	ZTF g	19.476591	0.090298
59881.308521	ZTF g	19.460433	0.085027
59883.217271	ZTF g	19.395875	0.078727
59894.225627	ZTF g	19.356441	0.177869
59899.155639	ZTF g	19.418774	0.110163
59901.116368	ZTF g	17.906995	
59904.141727	ZTF g	19.358748	0.102511
59906.163498	ZTF g	19.487209	0.080669
59908.118289	ZTF g	19.709046	0.143617
59910.136125	ZTF g	19.426262	0.067705
59922.149539	ZTF g	19.794950	0.199547
59930.185014	ZTF g	19.913327	0.241553
59932.103799	ZTF g	19.541413	0.072564
59934.155789	ZTF g	19.665935	0.132481
59936.105477	ZTF g	17.613331	
59951.106067	ZTF g	19.334061	
60114.422259	ZTF g	19.853745	0.105361
60117.417954	ZTF g	19.670146	0.115456
60119.420836	ZTF g	19.723960	0.103723
60121.424019	ZTF g	19.627680	0.101836
60123.409215	ZTF g	19.862225	0.098619
60126.412583	ZTF g	19.931194	0.182024
60134.409597	ZTF g	19.881439	0.143432
60137.454435	ZTF g	19.666136	0.086219
60140.385153	ZTF g	19.761826	0.082006
60144.409667	ZTF g	19.835851	0.088767
60148.432120	ZTF g	19.780346	0.076379
60150.428961	ZTF g	19.873614	0.090595
60152.444458	ZTF g	19.757350	0.088282
60154.345049	ZTF g	19.441806	0.163298
60162.391495	ZTF g	20.247332	0.209240
60168.374065	ZTF g	20.013614	0.086503
60170.346599	ZTF g	19.783791	0.078806
60173.371947	ZTF g	19.899830	0.099238
60179.329042	ZTF g	19.888412	0.111197
60181.347340	ZTF g	19.821659	0.091157
60183.392525	ZTF g	19.931091	0.111050
60185.412931	ZTF g	20.123420	0.301536
60191.393694	ZTF g	19.881733	0.199637
60194.342502	ZTF g	19.948058	0.112339
60196.308220	ZTF g	20.012372	0.114855
60200.375546	ZTF g	19.766795	0.080379
60202.204713	ZTF g	19.849346	0.101916
60204.329366	ZTF g	19.866420	0.072085
60206.287792	ZTF g	19.990285	0.087315
60209.308440	ZTF g	20.233208	0.227373
60212.293046	ZTF g	19.799081	0.146701
60217.135153	ZTF g	18.953335	
60221.352294	ZTF g	20.215939	0.291020
60223.266796	ZTF g	19.742582	0.112016
60226.332711	ZTF g	20.047009	0.136551
60228.224690	ZTF g	20.100026	0.124833
60231.204713	ZTF g	20.108413	0.121025
60233.206229	ZTF g	19.930975	0.128963
60235.186021	ZTF g	19.913984	0.110165
60237.203938	ZTF g	19.951961	0.102470
60239.204620	ZTF g	20.006210	0.134199
60244.147190	ZTF g	19.411018	
60250.141623	ZTF g	20.043444	0.139019
60252.180407	ZTF g	20.061146	0.111399
60254.194482	ZTF g	20.029917	0.111800
60259.182850	ZTF g	20.312722	0.241462
60284.101646	ZTF g	20.175181	0.135067
60288.121021	ZTF g	20.222995	0.263611
60290.065002	ZTF g	20.309518	
60316.126333	ZTF g	18.443068	
60476.416588	ZTF g	20.033952	0.135391
60479.452491	ZTF g	20.271967	0.219626
60483.429099	ZTF g	19.516208	
60490.476183	ZTF g	19.933970	
60501.411542	ZTF g	20.907558	0.312360
60504.460037	ZTF g	20.347538	0.138203
60507.431854	ZTF g	20.468220	0.133418
60513.393845	ZTF g	19.340312	
60518.429968	ZTF g	20.527345	0.256098
60522.433208	ZTF g	20.635026	0.210726
60526.359377	ZTF g	20.195465	0.125346
60530.388324	ZTF g	20.797409	0.243888
60535.329736	ZTF g	20.491019	0.181855
60537.388776	ZTF g	20.489077	0.174745
60539.406542	ZTF g	20.066708	0.229012
60545.331287	ZTF g	20.194814	0.280586
60548.338648	ZTF g	20.038229	0.149152
60550.287155	ZTF g	20.354240	0.155530
60552.307329	ZTF g	20.420410	0.160327
60554.342965	ZTF g	20.443123	0.164342
60556.424840	ZTF g	20.419429	0.204947
60558.352734	ZTF g	20.600080	0.201922
60560.326646	ZTF g	18.881270	
60562.287664	ZTF g	20.431312	0.234129
60564.243394	ZTF g	20.311858	0.196706
60566.303069	ZTF g	19.899289	
60568.265292	ZTF g	19.958537	0.270627
60572.310431	ZTF g	20.160525	0.360602
60575.288220	ZTF g	20.766616	0.347360
60576.248463	ZTF g	20.291416	0.188474
60579.301623	ZTF g	20.476077	0.208026
60582.379100	ZTF g	20.582581	0.209084
60594.236681	ZTF g	20.433112	0.261605
60596.222433	ZTF g	20.263640	0.284266
60600.269377	ZTF g	19.064896	
60603.242595	ZTF g	19.797504	
60607.301067	ZTF g	20.441032	0.262386
60616.086981	ZTF g	20.430836	0.199305
60619.186021	ZTF g	20.557714	0.310640
60620.184250	ZTF g	20.001527	
60622.114898	ZTF g	20.287465	0.281809
60627.163255	ZTF g	18.868218	
60628.187016	ZTF g	19.607966	
60629.184343	ZTF g	19.587451	
60632.098961	ZTF g	20.438511	0.291970
60634.226414	ZTF g	19.875884	
60635.128822	ZTF g	20.396596	0.174106
60639.120072	ZTF g	20.442416	0.304520
60640.115847	ZTF g	20.403785	0.172894
60643.136368	ZTF g	20.422468	0.241235
60647.227294	ZTF g	17.740484	
60649.183833	ZTF g	20.182762	0.186860
60651.079586	ZTF g	20.668932	0.305493
60654.101264	ZTF g	19.252389	
60660.188625	ZTF g	19.038388	
60663.081912	ZTF g	20.363056	0.205451
60665.163810	ZTF g	20.482463	0.326232
60667.103845	ZTF g	20.394413	0.243492
60671.120801	ZTF g	19.951198	0.205759
60673.084701	ZTF g	19.544118	
60678.108069	ZTF g	20.686966	0.283163
60687.130454	ZTF g	18.575807	
60842.431229	ZTF g	19.584335	
60846.448000	ZTF g	20.558507	0.250975
60848.425211	ZTF g	20.887349	0.334155
60852.419215	ZTF g	20.649708	0.246782
60859.370986	ZTF g	20.670963	0.270306
60861.431380	ZTF g	20.587886	0.156503
60861.451032	ZTF g	20.763785	0.187775
60862.424308	ZTF g	20.622335	0.167974
60862.425245	ZTF g	20.728886	0.192885
60863.376472	ZTF g	20.212672	
60863.387907	ZTF g	21.051683	0.350321
60864.440558	ZTF g	20.480286	0.137042
60864.449505	ZTF g	20.529448	0.156111
60866.453243	ZTF g	19.871971	
60866.454192	ZTF g	20.148147	0.259866
58280.474065	ZTF r	20.166196	
58283.456102	ZTF r	20.598126	
58289.456403	ZTF r	20.686988	
58312.410940	ZTF r	20.831117	
58315.456727	ZTF r	20.706024	
58325.455535	ZTF r	19.892985	
58332.390500	ZTF r	19.918104	
58335.389840	ZTF r	20.677175	
58338.329053	ZTF r	20.837368	
58342.329308	ZTF r	20.667190	
58345.388764	ZTF r	20.980346	
58348.392375	ZTF r	21.091691	
58351.366588	ZTF r	21.214299	
58353.377109	ZTF r	20.328711	
58354.388648	ZTF r	20.157445	
58359.349493	ZTF r	19.064099	
58362.307780	ZTF r	20.673927	
58362.377861	ZTF r	20.505078	
58368.329192	ZTF r	20.910669	
58371.313637	ZTF r	21.101760	
58374.307699	ZTF r	20.567482	
58377.301866	ZTF r	21.003552	
58380.309921	ZTF r	20.734918	
58383.287988	ZTF r	19.708529	
58387.427583	ZTF r	18.891006	
58390.259285	ZTF r	20.513896	
58426.230442	ZTF r	20.439508	
58429.248949	ZTF r	20.784681	
58437.246646	ZTF r	19.487931	
58443.118544	ZTF r	19.903370	
58456.140130	ZTF r	20.088239	
58475.157201	ZTF r	19.547582	
58482.087954	ZTF r	19.802395	
58503.084597	ZTF r	19.160724	
58503.089458	ZTF r	18.947819	
58503.094308	ZTF r	18.786643	
58503.099169	ZTF r	18.875872	
58505.093903	ZTF r	19.054074	
58505.098938	ZTF r	18.981164	
58510.083671	ZTF r	18.845800	
58510.088590	ZTF r	18.701113	
58510.093509	ZTF r	19.287707	
58510.098417	ZTF r	18.761945	
58655.432572	ZTF r	19.532893	
58667.455940	ZTF r	20.697588	
58670.455604	ZTF r	21.084608	
58673.439192	ZTF r	20.989741	
58676.454227	ZTF r	20.809026	
58688.411704	ZTF r	20.516682	
58691.411125	ZTF r	20.832734	
58694.381924	ZTF r	20.996729	
58697.407641	ZTF r	20.941491	
58700.391565	ZTF r	21.049360	
58707.455813	ZTF r	20.709996	
58710.349204	ZTF r	19.232203	
58714.370951	ZTF r	19.677823	
58717.455153	ZTF r	20.288889	
58720.383475	ZTF r	20.629734	
58723.370257	ZTF r	20.860683	
58726.364088	ZTF r	20.280481	
58728.237028	ZTF r	20.412533	
58735.364076	ZTF r	20.311136	
58743.331102	ZTF r	19.667303	
58747.401275	ZTF r	20.151842	
58750.286206	ZTF r	20.392865	
58757.286391	ZTF r	20.470519	
58760.265419	ZTF r	20.613354	
58769.110998	ZTF r	19.025151	
58770.326391	ZTF r	19.218884	
58771.320512	ZTF r	19.325817	
58772.356866	ZTF r	18.499583	
58773.256796	ZTF r	19.484126	
58774.227340	ZTF r	20.010563	
58775.184910	ZTF r	20.576862	
58778.308961	ZTF r	19.925766	
58789.221218	ZTF r	20.366362	
58792.140407	ZTF r	20.041401	
58796.290546	ZTF r	18.918401	
58800.247745	ZTF r	19.636551	
58803.226623	ZTF r	19.971958	
58812.167572	ZTF r	20.424909	
58833.063787	ZTF r	19.627027	
58839.065488	ZTF r	16.793696	
58847.070095	ZTF r	19.372515	
58851.074493	ZTF r	18.082427	
58854.117745	ZTF r	19.294539	
58860.122468	ZTF r	19.391435	
58863.083185	ZTF r	20.053522	
58872.084134	ZTF r	19.602586	
58872.089134	ZTF r	19.692026	
58872.094134	ZTF r	19.606806	
58872.099123	ZTF r	19.321701	
58874.088683	ZTF r	18.528401	
58874.093625	ZTF r	19.334319	
58874.098556	ZTF r	19.313819	
59042.454852	ZTF r	20.471592	
59045.353301	ZTF r	20.697099	
59048.393185	ZTF r	20.961884	
59049.385917	ZTF r	20.956606	
59051.390037	ZTF r	20.923066	
59057.446380	ZTF r	21.017895	
59061.358301	ZTF r	20.399646	
59063.347942	ZTF r	19.869814	
59069.410743	ZTF r	20.395137	
59073.433093	ZTF r	20.618257	
59076.369319	ZTF r	20.794450	
59079.371206	ZTF r	20.732075	
59079.403984	ZTF r	20.851513	
59086.378185	ZTF r	20.923018	
59087.348995	ZTF r	20.432160	
59098.326137	ZTF r	20.141473	
59106.329840	ZTF r	20.292487	
59107.288741	ZTF r	20.436733	
59108.371518	ZTF r	20.155215	
59109.225674	ZTF r	20.471409	
59110.278278	ZTF r	20.087581	
59112.330292	ZTF r	20.917950	
59113.289840	ZTF r	20.713204	
59114.304076	ZTF r	20.838215	
59117.330593	ZTF r	20.980743	
59118.296287	ZTF r	20.420126	
59124.285743	ZTF r	19.514574	
59128.263058	ZTF r	20.161853	
59130.250465	ZTF r	20.761478	
59134.288474	ZTF r	20.515811	
59137.182931	ZTF r	20.677700	
59139.246414	ZTF r	20.843474	
59141.161669	ZTF r	20.671058	
59143.206762	ZTF r	20.977463	
59145.175836	ZTF r	20.677674	
59147.266843	ZTF r	19.284769	
59151.235292	ZTF r	19.878473	
59152.200604	ZTF r	19.768011	
59154.162595	ZTF r	20.014013	
59156.194678	ZTF r	20.051306	
59158.218162	ZTF r	20.156271	
59165.208995	ZTF r	20.741510	
59167.202896	ZTF r	20.382359	
59169.161646	ZTF r	20.432778	
59171.184424	ZTF r	21.054018	0.344300
59173.098197	ZTF r	20.650820	
59179.100396	ZTF r	20.132399	
59181.099921	ZTF r	19.739855	
59183.085500	ZTF r	19.357344	
59185.141310	ZTF r	20.235789	0.261000
59189.189424	ZTF r	20.284004	0.196900
59192.119574	ZTF r	20.057928	0.299741
59192.120512	ZTF r	19.962416	0.294178
59194.119782	ZTF r	19.884481	0.141660
59197.184991	ZTF r	16.114865	
59199.121044	ZTF r	19.707094	0.171312
59206.091218	ZTF r	17.373559	
59210.099574	ZTF r	19.122335	0.127205
59215.074701	ZTF r	18.938829	0.093629
59217.098926	ZTF r	18.703357	0.231481
59219.121102	ZTF r	18.698907	0.052921
59231.091588	ZTF r	18.399410	0.115132
59231.093984	ZTF r	18.643420	0.123484
59231.096391	ZTF r	18.622596	0.122166
59231.098799	ZTF r	18.536146	0.120144
59232.092190	ZTF r	18.293143	0.042560
59232.094632	ZTF r	18.283041	0.044820
59232.097074	ZTF r	18.293236	0.041270
59232.099516	ZTF r	18.284326	0.043308
59233.092259	ZTF r	18.320196	0.046810
59233.094794	ZTF r	18.385499	0.059065
59233.097329	ZTF r	18.312953	0.048645
59233.099852	ZTF r	18.364696	0.049407
59380.449562	ZTF r	17.965824	0.106311
59392.420870	ZTF r	17.898374	0.052344
59397.392016	ZTF r	17.817606	0.023732
59400.448926	ZTF r	17.933938	0.020846
59408.433394	ZTF r	17.861894	0.023675
59416.405836	ZTF r	17.941846	0.029010
59418.386808	ZTF r	17.924862	0.066818
59424.384829	ZTF r	17.929162	0.033453
59424.385766	ZTF r	17.914446	0.032330
59425.450569	ZTF r	17.891099	0.061658
59426.415627	ZTF r	17.872073	0.022256
59427.411542	ZTF r	17.984802	0.022312
59427.412491	ZTF r	17.973272	0.022070
59428.400118	ZTF r	17.932783	0.019758
59429.400500	ZTF r	17.958484	0.019442
59429.401449	ZTF r	17.993028	0.019819
59430.352190	ZTF r	18.015827	0.020137
59434.367618	ZTF r	17.946389	0.018900
59439.370789	ZTF r	18.003962	0.024263
59442.329354	ZTF r	17.922596	0.019700
59448.288289	ZTF r	18.071240	0.104577
59448.289227	ZTF r	17.861285	0.075452
59452.370176	ZTF r	17.910862	0.036059
59452.371113	ZTF r	17.918974	0.037119
59453.328625	ZTF r	17.955061	0.025226
59454.328208	ZTF r	17.869462	0.020266
59454.329146	ZTF r	17.929042	0.021808
59458.328521	ZTF r	17.995760	0.019584
59458.329458	ZTF r	17.956951	0.017570
59459.350257	ZTF r	18.035663	0.018627
59460.341623	ZTF r	18.028163	0.021436
59461.350384	ZTF r	18.018307	0.019170
59462.349887	ZTF r	17.959765	0.020488
59462.365697	ZTF r	17.982461	0.021294
59464.328266	ZTF r	18.002233	0.021844
59466.329690	ZTF r	18.131267	0.032440
59470.407630	ZTF r	18.001626	0.021898
59472.355211	ZTF r	17.982158	0.020702
59474.284435	ZTF r	18.034043	0.036500
59479.259053	ZTF r	17.985204	0.052880
59497.291565	ZTF r	18.100324	0.028514
59502.263845	ZTF r	18.076554	0.043148
59509.231090	ZTF r	18.022784	0.034247
59512.153752	ZTF r	17.985680	0.021132
59520.203289	ZTF r	18.030591	0.021638
59522.187248	ZTF r	18.062786	0.022049
59524.225870	ZTF r	17.969456	0.018870
59526.158637	ZTF r	17.974893	0.019524
59537.164238	ZTF r	18.173863	0.080030
59540.192259	ZTF r	18.092538	0.045998
59543.124863	ZTF r	18.193162	0.042048
59748.430326	ZTF r	19.014823	0.116754
59752.400095	ZTF r	19.010228	0.080186
59755.452028	ZTF r	18.945347	0.046650
59763.430141	ZTF r	18.977053	0.043464
59765.449782	ZTF r	19.035056	0.040876
59775.376264	ZTF r	19.105888	0.125425
59775.433336	ZTF r	18.556073	0.257239
59779.411403	ZTF r	19.070257	0.079231
59779.452907	ZTF r	19.107107	0.073074
59782.424319	ZTF r	19.069650	0.052800
59786.375338	ZTF r	19.100333	0.087360
59788.413208	ZTF r	19.229944	0.066601
59794.433694	ZTF r	19.308758	0.105762
59797.466553	ZTF r	19.263691	0.053355
59800.432977	ZTF r	19.264170	0.053794
59802.448139	ZTF r	19.139620	0.095160
59807.361183	ZTF r	19.362304	0.110208
59809.296495	ZTF r	19.358295	0.098037
59811.355245	ZTF r	19.385850	0.067851
59813.370338	ZTF r	19.406213	0.062242
59815.371426	ZTF r	19.434284	0.059123
59819.258347	ZTF r	19.335421	0.058138
59822.299181	ZTF r	19.568652	0.085638
59824.368104	ZTF r	19.396659	0.059648
59826.287525	ZTF r	19.391893	0.065496
59829.415720	ZTF r	19.633233	0.113972
59844.297190	ZTF r	19.382119	0.063227
59847.249192	ZTF r	19.399157	0.062781
59849.301715	ZTF r	19.411202	0.061573
59851.304123	ZTF r	19.317432	0.058015
59854.269181	ZTF r	19.403283	0.052857
59858.271461	ZTF r	19.274334	0.126004
59861.266113	ZTF r	19.199935	0.192433
59863.227780	ZTF r	19.386140	0.122667
59865.323208	ZTF r	19.334103	0.101636
59867.199910	ZTF r	19.440911	0.077805
59874.259308	ZTF r	19.413328	0.066160
59877.289343	ZTF r	19.428536	0.080926
59879.246102	ZTF r	19.514919	0.076245
59881.245639	ZTF r	19.376672	0.069402
59883.289215	ZTF r	19.402844	0.094434
59889.268764	ZTF r	19.355497	0.172250
59894.141912	ZTF r	19.479375	0.150730
59896.262086	ZTF r	19.687150	0.192915
59897.206681	ZTF r	19.500074	0.109037
59899.164632	ZTF r	19.382685	0.127557
59901.140974	ZTF r	19.234472	0.193515
59908.143961	ZTF r	19.390047	0.114800
59910.180037	ZTF r	19.636178	0.118536
59922.163451	ZTF r	19.373281	0.126698
59924.163995	ZTF r	19.642108	0.141383
59930.180546	ZTF r	19.773211	0.247523
59932.167120	ZTF r	19.570813	0.099140
59934.104574	ZTF r	19.646717	0.104083
59936.122306	ZTF r	19.499238	0.140824
59958.093752	ZTF r	19.501264	0.121579
59958.097722	ZTF r	19.564167	0.125789
59958.101692	ZTF r	19.708056	0.170572
59958.105674	ZTF r	19.679841	0.167386
59970.085072	ZTF r	18.940408	
59970.087444	ZTF r	18.902299	
59970.092213	ZTF r	19.033653	
59970.094609	ZTF r	19.163742	
59972.091206	ZTF r	19.797932	0.247730
59972.093532	ZTF r	19.359934	0.173490
59972.095940	ZTF r	19.711340	0.232568
59972.098359	ZTF r	19.844412	0.262820
59972.100778	ZTF r	19.552454	0.198911
59973.084551	ZTF r	18.663477	
59973.086981	ZTF r	18.830739	
59973.089424	ZTF r	19.353094	0.333359
59973.091866	ZTF r	19.196793	
59973.094308	ZTF r	19.458697	0.295083
60117.397838	ZTF r	19.744016	0.143923
60119.451183	ZTF r	19.762103	0.101127
60123.454771	ZTF r	19.636250	0.071951
60134.452398	ZTF r	19.770794	0.123085
60156.391901	ZTF r	19.700318	0.182934
60162.435847	ZTF r	19.782470	0.119579
60181.434343	ZTF r	19.971067	0.121899
60185.342005	ZTF r	19.586419	0.127310
60200.393822	ZTF r	19.797502	0.085899
60209.267502	ZTF r	19.966065	0.143737
60217.287005	ZTF r	19.782786	0.310974
60223.197352	ZTF r	20.042765	0.137835
60228.266391	ZTF r	19.858863	0.107048
60239.138984	ZTF r	20.006718	0.123688
60244.190512	ZTF r	19.698892	0.356051
60250.269528	ZTF r	19.894119	0.161476
60252.286368	ZTF r	20.236886	0.217493
60254.278162	ZTF r	20.256575	0.170531
60257.161669	ZTF r	20.154411	0.225934
60261.145141	ZTF r	20.146914	0.146447
60288.201229	ZTF r	19.938669	0.296623
60290.076287	ZTF r	20.228046	
60314.155558	ZTF r	20.204861	0.346032
60316.110118	ZTF r	18.323489	
60539.358949	ZTF r	19.958581	
60560.329539	ZTF r	19.429624	
60600.216958	ZTF r	19.272188	
60627.225222	ZTF r	19.360176	
60634.218833	ZTF r	19.834399	
60643.180755	ZTF r	19.843117	0.280425
60645.138787	ZTF r	17.643170	
60654.124238	ZTF r	19.420265	
60656.138428	ZTF r	16.227480	
60685.109470	ZTF r	18.994271	
60846.417849	ZTF r	20.225778	
60848.451206	ZTF r	20.134778	
60851.476102	ZTF r	20.094856	
60852.453498	ZTF r	20.643354	0.203107
60859.453660	ZTF r	20.593414	0.190940
60862.456935	ZTF r	20.837248	0.199328
60863.455928	ZTF r	21.020807	0.221747
60864.456657	ZTF r	20.583985	0.144276
60865.456588	ZTF r	20.579049	
60866.377282	ZTF r	19.803023	
60867.464134	ZTF r	20.023475	
60868.401021	ZTF r	19.781062	
60869.455917	ZTF r	19.870569	
58312.375014	ZTF i	19.926739	
58319.475627	ZTF i	20.434054	
58325.370569	ZTF i	19.263770	
58333.351704	ZTF i	19.945004	
58337.433301	ZTF i	20.674856	
58342.371738	ZTF i	20.255053	
58347.373324	ZTF i	20.406196	
58351.328914	ZTF i	20.494995	
58361.353556	ZTF i	20.137329	
58365.313000	ZTF i	20.099355	
58369.334759	ZTF i	20.493492	
58373.334447	ZTF i	20.121269	
58377.313613	ZTF i	20.241319	
58382.268579	ZTF i	20.102815	
58387.392306	ZTF i	19.155976	
58400.227282	ZTF i	20.198156	
58424.215651	ZTF i	18.961656	
58428.120778	ZTF i	20.014446	
58434.204794	ZTF i	19.435774	
58668.464030	ZTF i	20.203817	
58672.443324	ZTF i	20.396703	
58691.331495	ZTF i	20.370371	
58698.372502	ZTF i	19.988555	
58702.366218	ZTF i	19.485482	
58716.316669	ZTF i	19.832366	
58725.296044	ZTF i	20.308669	
58732.364296	ZTF i	19.976663	
58744.344227	ZTF i	19.742074	
58748.281611	ZTF i	20.101414	
58757.249852	ZTF i	20.237935	
58761.289516	ZTF i	20.113110	
58765.287734	ZTF i	19.444087	
58769.287954	ZTF i	19.016318	
59186.205639	ZTF i	18.801647	
59211.164586	ZTF i	19.076805	0.177068
59219.145917	ZTF i	18.903172	0.134662
59224.130245	ZTF i	18.412712	0.080654
59379.447653	ZTF i	17.476518	0.022854
59385.449597	ZTF i	17.612507	0.025168
59399.447028	ZTF i	17.607637	0.030691
59403.450813	ZTF i	17.591783	0.024120
59407.407884	ZTF i	17.574650	0.042097
59417.373093	ZTF i	17.724057	0.229721
59424.455106	ZTF i	17.518774	0.029302
59427.408926	ZTF i	17.624838	0.024692
59430.447410	ZTF i	17.594750	0.019620
59435.443185	ZTF i	17.635921	0.020763
59439.396472	ZTF i	17.636873	0.026089
59447.246981	ZTF i	17.568867	0.077308
59452.354806	ZTF i	17.522385	0.024316
59455.289794	ZTF i	17.582613	0.022452
59458.320963	ZTF i	17.663975	0.026303
59461.327410	ZTF i	17.575100	0.021770
59464.349562	ZTF i	17.596674	0.022059
59467.327340	ZTF i	17.671076	0.022088
59470.334262	ZTF i	17.654308	0.022979
59473.397549	ZTF i	17.615786	0.025982
59479.287630	ZTF i	17.594270	0.042639
59484.280268	ZTF i	17.654593	0.022581
59487.267306	ZTF i	17.693264	0.029016
59494.289146	ZTF i	17.719639	0.037831
59497.309042	ZTF i	17.703520	0.030044
59502.265836	ZTF i	17.781658	0.040851
59509.287039	ZTF i	17.525501	0.027725
59521.163382	ZTF i	17.692539	0.028572
59524.200454	ZTF i	17.524316	0.020551
59527.164273	ZTF i	17.632530	0.029811
59530.140650	ZTF i	17.726611	0.038218
59538.120801	ZTF i	17.682542	0.076277
59542.225188	ZTF i	17.699024	0.033609
59753.390407	ZTF i	18.309267	0.053976
59761.450350	ZTF i	18.438404	0.045035
59764.449319	ZTF i	18.503343	0.044814
59783.449701	ZTF i	18.582083	0.039875
59786.412560	ZTF i	18.586681	0.044610
59789.415222	ZTF i	18.581947	0.044812
59794.428880	ZTF i	18.597994	0.061666
59807.456889	ZTF i	18.830990	0.078269
59810.246553	ZTF i	18.780367	0.085720
59813.362502	ZTF i	18.759513	0.054316
59816.401090	ZTF i	18.647402	0.051163
59823.350025	ZTF i	18.828733	0.061428
59827.386252	ZTF i	18.830954	0.063828
59842.309933	ZTF i	18.715227	0.056615
59857.309551	ZTF i	18.720625	0.084161
59862.329794	ZTF i	18.694141	0.116844
59865.284123	ZTF i	18.938863	0.090138
59869.235268	ZTF i	18.623193	0.079477
59873.275257	ZTF i	18.646147	0.064807
59877.250523	ZTF i	18.615972	0.051937
59881.156102	ZTF i	18.924673	0.078092
59889.180477	ZTF i	18.765863	0.109148
59895.226009	ZTF i	18.801607	0.078349
59900.155199	ZTF i	19.015968	0.127433
59906.105269	ZTF i	18.754261	0.065177
60117.443324	ZTF i	18.981984	0.077203
60169.409296	ZTF i	18.710291	0.191740
60181.411669	ZTF i	19.134212	0.086244
60191.268116	ZTF i	19.202946	0.125606
60198.326518	ZTF i	18.795822	0.117025
60202.435836	ZTF i	19.269447	0.118098
60208.406113	ZTF i	19.244519	0.113288
60209.242016	ZTF i	19.275718	0.135607
60232.184690	ZTF i	19.322970	0.126443
60245.224863	ZTF i	19.212962	0.178598
60249.304528	ZTF i	18.131493	
60255.220465	ZTF i	19.256538	0.136814
60258.161831	ZTF i	19.544501	0.198474
60295.143382	ZTF i	19.181481	0.238835
60865.373359	ZTF i	20.170438	0.274771
60866.394296	ZTF i	19.835480	0.234959
60867.378926	ZTF i	20.038804	0.313456
60868.457120	ZTF i	19.754075	0.206735
60869.380454	ZTF i	20.037212	0.361049
55353.993000	WISE W1	19.122000	0.357000
55354.993000	WISE W1	18.814000	0.252000
55532.993000	WISE W1	18.620000	0.213000
56816.993000	WISE W1	18.690000	0.265000
56817.993000	WISE W1	18.598000	0.227000
56996.993000	WISE W1	18.268000	0.167000
56997.993000	WISE W1	18.730000	0.232000
57178.993000	WISE W1	18.563500	0.244500
57355.993000	WISE W1	18.508000	0.252000
57356.993000	WISE W1	18.510000	0.204000
57545.993000	WISE W1	18.721500	0.266000
57546.993000	WISE W1	18.344000	0.167000
57714.993000	WISE W1	18.525500	0.500000
57715.993000	WISE W1	18.535000	0.219000
57909.993000	WISE W1	18.243500	0.185500
57910.993000	WISE W1	18.304000	0.166000
58075.993000	WISE W1	18.833500	0.253000
58076.993000	WISE W1	18.667500	0.253500
58273.993000	WISE W1	18.692000	0.287000
58276.993000	WISE W1	18.576000	0.233000
58277.993000	WISE W1	18.634000	0.268000
58436.993000	WISE W1	18.802000	0.253000
58437.993000	WISE W1	18.680000	0.232000
58439.993000	WISE W1	18.833000	0.320000
58440.993000	WISE W1	18.224000	0.189000
58640.993000	WISE W1	18.716000	0.270000
58641.993000	WISE W1	18.602000	0.248000
58803.993000	WISE W1	18.874000	0.279000
59004.993000	WISE W1	18.552000	0.233000
59005.993000	WISE W1	18.408000	0.241000
59167.993000	WISE W1	18.482000	0.180000
59168.993000	WISE W1	18.464500	0.185500
59371.993000	WISE W1	16.515000	0.047000
59372.993000	WISE W1	16.517000	0.049000
59534.993000	WISE W1	16.281000	0.042000
59535.993000	WISE W1	16.258000	0.041500
59735.993000	WISE W1	16.230000	0.040000
59736.993000	WISE W1	16.236000	0.041500
59898.993000	WISE W1	16.448000	0.054000
59899.993000	WISE W1	16.464000	0.045000
60100.993000	WISE W1	16.783000	0.065000
60101.993000	WISE W1	16.851000	0.060000
60104.993000	WISE W1	16.827000	0.116000
60263.993000	WISE W1	16.969500	0.067500
55353.993000	WISE W2	18.433000	0.500000
55354.993000	WISE W2	18.487000	0.500000
55532.993000	WISE W2	18.644000	0.500000
56816.993000	WISE W2	18.256500	0.500000
56817.993000	WISE W2	18.011000	0.500000
56996.993000	WISE W2	18.421000	0.500000
56997.993000	WISE W2	18.186000	0.500000
57178.993000	WISE W2	18.341000	0.500000
57355.993000	WISE W2	18.347000	0.500000
57356.993000	WISE W2	18.202000	0.500000
57545.993000	WISE W2	18.049000	0.500000
57546.993000	WISE W2	18.123000	0.500000
57714.993000	WISE W2	18.304500	0.500000
57715.993000	WISE W2	18.445000	0.457000
57909.993000	WISE W2	18.143000	0.500000
57910.993000	WISE W2	18.351000	0.384000
58075.993000	WISE W2	18.218000	0.500000
58076.993000	WISE W2	18.227000	0.500000
58273.993000	WISE W2	17.874000	0.500000
58276.993000	WISE W2	18.101000	0.500000
58277.993000	WISE W2	18.143000	0.441000
58436.993000	WISE W2	18.227000	0.500000
58437.993000	WISE W2	18.253000	0.500000
58439.993000	WISE W2	17.384000	0.500000
58440.993000	WISE W2	17.588000	0.355000
58640.993000	WISE W2	18.167500	0.500000
58641.993000	WISE W2	18.402000	0.500000
58803.993000	WISE W2	18.207000	0.500000
59004.993000	WISE W2	18.352000	0.500000
59005.993000	WISE W2	17.991000	0.500000
59167.993000	WISE W2	18.595000	0.500000
59168.993000	WISE W2	18.080500	0.500000
59371.993000	WISE W2	16.589000	0.104000
59372.993000	WISE W2	16.638000	0.097000
59534.993000	WISE W2	16.207000	0.079000
59535.993000	WISE W2	16.155500	0.060000
59735.993000	WISE W2	15.931000	0.063000
59736.993000	WISE W2	16.006500	0.068500
59898.993000	WISE W2	16.048000	0.078000
59899.993000	WISE W2	16.174000	0.062000
60100.993000	WISE W2	16.341000	0.094000
60101.993000	WISE W2	16.551000	0.143000
60104.993000	WISE W2	16.692000	0.388000
60263.993000	WISE W2	16.475500	0.079000

